Modified midpoint integration rule for the trilinear element in large deformation elasticity

In this paper we suggest two modified one-point Gauss integration rules for the Q1 bi- or trilinear element. The modifications both stabilize the hourglass modes of the one-point rule, and one of them is accurate also on severely distorted elements. We investigate the performance of the integration rules for the hexahedron element, and combine standard one-point integration of the volumetric terms with the modified rules for the isochoric terms to handle near incompressible situations.

==> graphics/drawBeam.m <==
close all; clear; clc


xfigure; axis equal; view(3);

L = 1/2;
H = 1/10;
W = 1/10;
d = 0.05;

P = [0, 0, 0;
    L, 0, 0;
    L, W, 0;
    0, W, 0;
    0, 0, H;
    L, 0, H;
    L, W, H;
    0, W, H;
    L/2-d, 0, 0;
    L/2, 0, H;
    L/2-d, W, H;
    L/2, W, 0];

text(P(:,1),P(:,2),P(:,3),cellstr(num2str([1:12]')),'BackgroundColor','w')

nodes = [1,5,8,4;
         1,9,12,4;
         1,9,10,5;
         5,10,11,8;
         12,4,8,11;
         9,2,6,10;
         10,6,7,11;
         7,3,12,11;
         2,3,7,6];
     
% 9,12,11,10     
     
hp = patch('Faces',nodes,'Vertices',P,'FaceColor','w')     
hp.FaceAlpha = 0.6

light
